Removing Dynamic Type Tests with Context-Driven Basic Block Versioning

Dynamic typing is an important feature of dynamic programming languages. Primitive operators such as those for performing arithmetic and comparisons typically operate on a wide variety of in put value types, and as such, must internally implement some form of dynamic type dispatch and type checking. Removing such type tests is important for an efficient implementation. In this paper, we examine the effectiveness of a novel approach to reducing the number of dynamically executed type tests called context-driven basic block versioning. This simple technique clones and specializes basic blocks in such a way as to allow the compiler to accumulate type information while machine code is generated, without a separate type analysis pass. The accumulated information allows the removal of some redundant type tests, particularly in performance-critical paths. We have implemented intraprocedural context-driven basic block versioning in a JavaScript JIT compiler. For comparison, we have also implemented a classical flow-based type analysis operating on the same concrete types. Our results show that basic block versioning performs better on most benchmarks and removes a large fraction of type tests at the expense of a moderate code size increase. We believe that this technique offers a good tradeoff between implementation complexity and performance, and is suitable for integration in production JIT compilers.

==> scripts/gentables.py <==
#!/usr/bin/env python

import csv
import math
import numbers
import os

TABLE_DIR="tables/"

# Read a CSV file into a list of rows
def readCSV(fileName):

    inFile = open(fileName, 'r')
    reader = csv.reader(inFile, delimiter=',', quotechar='"', quoting=csv.QUOTE_MINIMAL)

    rows = []
    for row in reader:
        rows += [row]

    inFile.close()

    return rows

# Grab a column by index or name string
def grabCol(tbl, index, newName=None):

    # If the index is a column name
    if isinstance(index, str):
        row0 = tbl[0]
        for idx,name in enumerate(row0):
            if name == index:
                index = idx
                break
        if isinstance(index, str):
            raise Exception("name not found: \"%s\"" % index)

    # Extract the first column
    newTbl = []
    for row in tbl:
        row = row[index:index+1]
        newTbl += [row]

    # If a new column name was specified
    if newName:
        newTbl[0][0] = newName

    return newTbl

# Computes the geometric mean of a list of values
def geoMean(numList):
    prod = 1
    for val in numList:
        if val != 0:
            prod *= val
    return prod ** (1.0/len(numList))

# Compute the geometric mean of all values in a table
def tblMean(tbl):

    numList = []

    for row in tbl:
        for cell in row:
            try:
                numList += [float(cell)]
            except:
                pass

    return geoMean(numList)

# Abbreviate the numbers in a table
def abbrevNums(tbl):

    newTbl = []

    for row in tbl:
        newRow = []

        for cell in row:

            try:

                num = float(cell)

                if num > 100e6:
                    cell = "%.0fM" % (num / 1e6)
                elif num > 10e6:
                    cell = "%.1fM" % (num / 1e6)
                elif num > 1e6:
                    cell = "%.2fM" % (num / 1e6)

                elif num > 100e3:
                    cell = "%.0fK" % (num / 1e3)
                elif num > 10e3:
                    cell = "%.1fK" % (num / 1e3)
                elif num > 1e3:
                    cell = "%.2fK" % (num / 1e3)

                elif num > 100:
                    cell = "%.0f" % (num)
                elif num > 10:
                    cell = "%.1f" % (num)
                else:
                    cell = "%.2f" % (num)
                
            except:
                pass

            newRow += [cell]

        newTbl += [newRow]

    return newTbl

# Generate relative numbers from absolute number columns
def genRelTbl(valTbl, defTbl):

    newTbl = []

    for rowIdx, row in enumerate(valTbl):

        newRow = []

        for cellIdx, cell in enumerate(row):

            try:
                val = float(cell)
                defV = float(defTbl[rowIdx][cellIdx])
                rel = 100 * val / defV
                newRow += [rel]
            except:
                newRow += [cell]

        newTbl += [newRow]

    return newTbl

# Concatenate tables horizontally
def catHorz(tbls):

    newTbl = []

    for row in tbls[0]:
        newTbl += [row[:]]

    for tbl in tbls[1:]:
        for rowIdx, row in enumerate(tbl):
            newTbl[rowIdx] += row

    return newTbl

# Vertically split a table into two
def splitTbl(tbl, numRows):

    tblUp = [tbl[0][:]]
    tblDn = [tbl[0][:]]

    for row in tbl[1:numRows]:
        tblUp += [row[:]]

    for row in tbl[numRows:]:
        tblDn += [row[:]]

    return [tblUp, tblDn]

# Generate latex from a table, as a list of rows
def writeTex(tbl, fileName):

    def escapeTex(str):
        return str.replace("_", "\\_")

    outFile = open(fileName, 'w')

    row0 = tbl[0]
    spec = "l"
    for cell in row0[1:]:
        spec += " | c"

    outFile.write("\\begin{tabular}{%s}\n" % (spec))
    outFile.write("\\hline\n")

    # For each row
    for rowIdx, row in enumerate(tbl):

        # If this is a mean values row
        if tbl[rowIdx][0] == 'mean':
            outFile.write("\\hline\n")

        # Output the row
        for cellIdx, cell in enumerate(row):

            cellStr = escapeTex(str(cell))
            outFile.write(cellStr)

            if cellIdx < len(row) - 1:
                outFile.write("&")

        outFile.write("\\\\\n")

        # If this is the header row
        if rowIdx == 0:
            outFile.write("\\hline\n")

    outFile.write("\\hline\n")
    outFile.write("\\end{tabular}\n")

    outFile.close()

# Generate a bar chart from a table
def genBarChart(tbl, fileName, yLabels=[0,25,50,75,100], groupAngle=-70, groupBorder=0.75, drawLegend=True, bottomMargin=0):

    def escapeTex(s):
        return str(s).replace("_", "\\\\_")

    scmFileName = fileName + '.scm'
    texFileName = fileName + '.tex'

    scmFile = open(scmFileName, 'w')

    scmFile.write('(include "../scripts/bar-chart.scm")\n')
    scmFile.write('(generate-bar-chart "%s"\n' % texFileName)

    # Extract the data from the table, one entry per row
    # (define data '(("apple" 3 5) ("orange" 6 4)))
    dataStr = ''
    for row in tbl[1:]:
        dataStr += '('
        dataStr += '"%s" ' % (escapeTex(row[0]))
        for datum in row[1:]:
            dataStr += '%s ' % datum
        dataStr += ') '

    scmFile.write('  (define data \'(%s))\n' % dataStr)

    # Get the bar labels from column titles
    row0 = tbl[0]
    barLabels = ''
    for cell in row0[1:]:
        barLabels += '"%s" ' % (escapeTex(cell))
    scmFile.write('  (define bar-labels \'(%s))\n' % barLabels)

    # Set the y labels
    yLabelsStr = ''
    for label in yLabels:
        yLabelsStr += '"%s" ' % (label)
    scmFile.write('  (define y-labels \'(%s))\n' % yLabelsStr)

    drawLegend = {True:'#t',False:'#f'}[drawLegend]
    scmFile.write('  (define draw-legend? %s)\n' % drawLegend)

    scmFile.write('  (define relative-bar-border-width %s)\n' % groupBorder)
    scmFile.write('  (define group-label-angle %s)\n' % groupAngle)
    scmFile.write('  (define group-label-font-size 8)\n')
    scmFile.write('  (define y-label-font-size 7)\n')
    scmFile.write('  (define bar-label-font-size 8)\n')
    scmFile.write('  (define graph-width 300)\n')
    scmFile.write('  (define graph-height 120)\n')
    scmFile.write('  (define bottom-margin %s)\n' % bottomMargin)

    scmFile.write('  (define (y-label->string y-label) (string-append y-label "\\\\%"))\n')
    scmFile.write('  (define (y-dash-style y-label) (if (member y-label \'("100" "200" "300")) "[] 0" "[2] 1"))\n')

    scmFile.write(')\n')

    scmFile.close()

    # Run the scheme script to generate the tex file
    os.system('gsi ' + scmFileName)

##############################################################################

# Read the benchmark result CSV files
maxvers0 = readCSV(TABLE_DIR + "maxvers0.csv")
maxvers1 = readCSV(TABLE_DIR + "maxvers1.csv")
maxvers2 = readCSV(TABLE_DIR + "maxvers2.csv")
maxvers5 = readCSV(TABLE_DIR + "maxvers5.csv")
maxvers10 = readCSV(TABLE_DIR + "maxvers10.csv")
maxversI = readCSV(TABLE_DIR + "maxvers100.csv")
typeprop = readCSV(TABLE_DIR + "typeprop.csv")

##############################################################################

# Table:
# Global count of dynamically executed type tests for multiple block version
# caps, and for type analysis.
#
# Benchmark names are on the left, in the first column, want to grab that
# Want to grab "type tests" column from multiple different files
benchs = grabCol(maxvers0, 0, "benchmark")

tests_mv0 = grabCol(maxvers0, "type tests", "default")

tests_tpa = genRelTbl(grabCol(typeprop, "type tests", "analysis"), tests_mv0)
tests_mv1 = genRelTbl(grabCol(maxvers1, "type tests", "maxvers=1"), tests_mv0)
tests_mv2 = genRelTbl(grabCol(maxvers2, "type tests", "maxvers=2"), tests_mv0)
tests_mv5 = genRelTbl(grabCol(maxvers5, "type tests", "maxvers=5"), tests_mv0)
tests_mvi = genRelTbl(grabCol(maxversI, "type tests", "maxvers=$\\\\infty$"), tests_mv0)

tbl = catHorz([benchs, tests_tpa, tests_mv1, tests_mv2, tests_mv5, tests_mvi])

tbl0, tbl1 = splitTbl(tbl, (len(tbl) // 2) + 1)
genBarChart(tbl0, TABLE_DIR + "testcounts0")
genBarChart(tbl1, TABLE_DIR + "testcounts1", drawLegend=False, bottomMargin=-20)

# Write the mean test reduction for the type analysis to a file
meanRedu = 100 - tblMean(tests_tpa)
reduFile = open(TABLE_DIR + "testredutpa.tex", 'w')
reduFile.write('%.0f' % meanRedu)
reduFile.close()

# Write the mean test reduction for 5 versions to a file
meanRedu = 100 - tblMean(tests_mv5)
reduFile = open(TABLE_DIR + "testredumv5.tex", 'w')
reduFile.write('%.0f' % meanRedu)
reduFile.close()

# Table:
# Breakdown of kinds of type tests averaged accross all benchmarks. Explain
# how the refptr count is closer to the analysis than int32/float64. Refptr
# values are less polymorphic.
#
# Rows should be the kinds of type tests
# Columns: default, analysis, maxvers=...
#
# Must be able to average a whole column, e.g.: is_int32 from maxvers=0
# For each table, want avg of is_ columns, 

testCol = [['test type'], ['is_i32'], ['is_f64'], ['is_const'], ['is_refptr'], ['mean']]

def procTableKind(tbl, name):

    # Add a header for this column
    meanVals = [[name]]

    for rowIdx, row in enumerate(testCol[1:-1]):
        testKind = row[0]

        thisCol = grabCol(tbl, testKind)
        mv0Col = grabCol(maxvers0, testKind)
        relCol = genRelTbl(thisCol, mv0Col)

        colMean = tblMean(relCol)
        meanVals += [[colMean]]

    # Compute the mean accross all test kinds
    meanVals += [[tblMean(meanVals)]]

    return meanVals

kinds_tpa = procTableKind(typeprop, "analysis")
kinds_mv1 = procTableKind(maxvers1, "maxvers=1")
kinds_mv2 = procTableKind(maxvers2, "maxvers=2")
kinds_mv5 = procTableKind(maxvers5, "maxvers=5")
kinds_mvi = procTableKind(maxversI, "maxvers=$\\\\infty$")

tbl = catHorz([testCol, kinds_tpa, kinds_mv1, kinds_mv2, kinds_mv5, kinds_mvi])

genBarChart(tbl, TABLE_DIR + "testkinds", groupAngle=0, bottomMargin=-15)

# Table:
# Code size effect of different block version caps
# Rows are benchmarks, columns are maxvers count or analysis
# Also want a final mean row
benchs = grabCol(maxvers0, 0, "benchmark")

size_mv0 = grabCol(maxvers0, "code size (bytes)", "default")
size_tpa = genRelTbl(grabCol(typeprop, "code size (bytes)", "analysis"), size_mv0)
size_mv1 = genRelTbl(grabCol(maxvers1, "code size (bytes)", "maxvers=1"), size_mv0)
size_mv2 = genRelTbl(grabCol(maxvers2, "code size (bytes)", "maxvers=2"), size_mv0)
size_mv5 = genRelTbl(grabCol(maxvers5, "code size (bytes)", "maxvers=5"), size_mv0)
size_mvi = genRelTbl(grabCol(maxversI, "code size (bytes)", "maxvers=$\\\\infty$"), size_mv0)

tbl = catHorz([benchs, size_tpa, size_mv1, size_mv2, size_mv5, size_mvi])

tbl0, tbl1 = splitTbl(tbl, (len(tbl) // 2) + 1)
yLabels=[0,50,100,150,200,250,300]
genBarChart(tbl0, TABLE_DIR + "codesize0", yLabels)
genBarChart(tbl1, TABLE_DIR + "codesize1", yLabels, drawLegend=False, bottomMargin=-20)

# Write the mean code size increase for 5 versions to a file
meanIncr = tblMean(size_mv5) - 100
incrFile = open(TABLE_DIR + "codeincrmv5.tex", 'w')
incrFile.write('%.0f' % meanIncr)
incrFile.close()

# Table: versioning bucket counts
# - One row (group) per count
#
# Want to extract the relevant columns, make them all relative to "total blocks"

benchs = grabCol(maxvers0, 0, "benchmark")
total_blocks = grabCol(maxvers10, "total blocks", "total")

tbl = benchs
meanTbl = [['count', 'num blocks']]

# For each version count
for n in range(1, 11):

    # Grab the column, make all values relative to the total
    col = grabCol(maxvers10, str(n) + " versions", str(n))
    col = genRelTbl(col, total_blocks)

    tbl = catHorz([tbl, col])

    colMean = tblMean(col)
    if n == 10:
        numStr = "$\\\\ge$ 10"
    else:
        numStr = str(n)
    meanTbl += [[numStr, colMean]]

genBarChart(meanTbl, TABLE_DIR + "vercounts", yLabels=[0,5,10,15,20,25,30,35], groupAngle=0, groupBorder=0.3, drawLegend=False, bottomMargin=-15)



==> scripts/runbenchmarks.sh <==
HIGGS_DIR="/home/maxime/Dropbox/Projects/Higgs/source"
HIGGS_BIN="higgs"
BENCH_CMD="benchmark.py"

CUR_DIR=`pwd`
TABLE_DIR="${CUR_DIR}/tables"

echo "Higgs dir: ${HIGGS_DIR}"

# Get benchmarking results
cd ${HIGGS_DIR}
./${BENCH_CMD} --higgs_cmd="./${HIGGS_BIN} --stats --jit_maxvers=0 --jit_typeprop" --csv_file="${TABLE_DIR}/typeprop.csv"
./${BENCH_CMD} --higgs_cmd="./${HIGGS_BIN} --stats --jit_maxvers=0" --csv_file="${TABLE_DIR}/maxvers0.csv"
./${BENCH_CMD} --higgs_cmd="./${HIGGS_BIN} --stats --jit_maxvers=1" --csv_file="${TABLE_DIR}/maxvers1.csv"
./${BENCH_CMD} --higgs_cmd="./${HIGGS_BIN} --stats --jit_maxvers=2" --csv_file="${TABLE_DIR}/maxvers2.csv"
./${BENCH_CMD} --higgs_cmd="./${HIGGS_BIN} --stats --jit_maxvers=5" --csv_file="${TABLE_DIR}/maxvers5.csv"
./${BENCH_CMD} --higgs_cmd="./${HIGGS_BIN} --stats --jit_maxvers=10" --csv_file="${TABLE_DIR}/maxvers10.csv"
./${BENCH_CMD} --higgs_cmd="./${HIGGS_BIN} --stats --jit_maxvers=100" --csv_file="${TABLE_DIR}/maxvers100.csv"


